Properties of optically selected BL Lac candidates from the SDSS

\textbf{Context.} Deep optical surveys open the avenue for find large numbers of BL Lac objects that are hard to identify because they lack the unique properties classifying them as such. While radio or X-ray surveys typically reveal dozens of sources, recent compilations based on optical criteria alone have increased the number of BL Lac candidates considerably. However, these compilations are subject to biases and may contain a substantial number of contaminating sources. \textbf{Aims.} In this paper we extend our analysis of 182 optically selected BL Lac object candidates from the SDSS with respect to an earlier study. The main goal is to determine the number of bona fide BL Lac objects in this sample. \textbf{Methods.} We examine their variability characteristics, determine their broad-band radio-UV SEDs, and search for the presence of a host galaxy. In addition we present new optical spectra for 27 targets with improved S/N with respect to the SDSS spectra. \textbf{Results.} At least 59% of our targets have shown variability between SDSS DR2 and our observations by more than 0.1-0.27 mag de- pending on the telescope used. A host galaxy was detected in 36% of our targets. The host galaxy type and luminosities are consistent with earlier studies of BL Lac host galaxies. Simple fits to broad-band SEDS for 104 targets of our sample derived synchrotron peak frequencies between $13.5 \leq \mathrm{log}_{10}(\nu_{\mathrm{peak}}) \leq 16$ with a peak at $\mathrm{log}_{10} \sim 14.5$. Our new optical spectra do not reveal any new redshift for any of our objects. Thus the sample contains a large number of bona fide BL Lac objects and seems to contain a substantial fraction of intermediate-frequency peaked BL Lacs.

==> show.sh <==
pdflatex paperFin.tex
bibtex paperFin.aux
pdflatex paperFin.tex
pdflatex paperFin.tex

evince paperFin.pdf

